Semantic-Assisted Joint Channel Estimation and Symbol Detection for MU-MIMO Systems

This paper presents a semantic-assisted joint channel estimation and symbol detection (Sem-JCED) receiver framework for text transmission in multi-user multiple-input multiple-output (MU-MIMO) systems. Sem-JCED integrates a linear minimum mean-square error (LMMSE) channel estimator, an expectation propagation (EP) symbol detector, and a semantic corrector based on ByT5, a byte-level language model. At each outer iteration, LMMSE estimates the channel from known pilots and data symbol feedback, and EP detects the data symbols. ByT5 then maps the data symbol probabilities to byte probabilities, which provide soft symbol statistics and semantic priors for feedback to LMMSE and EP, respectively, in the next iteration. Simulation results show that Sem-JCED requires about 7~dB lower signal-to-noise ratio (SNR) than conventional JCED to reach a bit error rate (BER) of $1\times10^{-2}$ with four users and four receive antennas, and outperforms maximum-likelihood detection with perfect channel knowledge over the simulated SNR range.

==> figures/source/build_fig1.py <==
"""Build Fig. 1 as native PowerPoint shapes and connectors, without COM.

Canvas is 7.16 x 2.98 inches. PDF/PNG exports must be made from PowerPoint
and visually inspected. The user's receiver report is read only for its theme.
"""
from copy import deepcopy
from datetime import datetime, timezone
import hashlib
import json
from pathlib import Path
import posixpath
from xml.etree import ElementTree as ET
from zipfile import ZipFile, ZIP_DEFLATED

HERE = Path(__file__).resolve().parent
FIGURES = HERE.parent
PROJECT = FIGURES.parents[1]
REPORT = PROJECT / 'result/semir_receiver_report.pptx'
OUTPUT = FIGURES / 'fig1_system.pptx'
WIDTH, HEIGHT = 7.16, 2.98
EMU = 914400
NS = dict(p='http://schemas.openxmlformats.org/presentationml/2006/main',
          a='http://schemas.openxmlformats.org/drawingml/2006/main',
          r='http://schemas.openxmlformats.org/officeDocument/2006/relationships')
REL = 'http://schemas.openxmlformats.org/package/2006/relationships'
CT = 'http://schemas.openxmlformats.org/package/2006/content-types'
for prefix, uri in NS.items(): ET.register_namespace(prefix, uri)
COLORS = dict(ink='222222', ce='0072B2', sd='D55E00', lm='7B4AB0',
              ce_fill='F1F8FC', sd_fill='FFF5EC', lm_fill='F7F2FB', plain='FFFFFF')


def tag(name):
    prefix, local = name.split(':')
    return '{' + NS[prefix] + '}' + local


def el(parent, qname, text=None, **attrs):
    node = ET.SubElement(parent, tag(qname), {k: str(v) for k, v in attrs.items()})
    node.text = text
    return node


def xml(root):
    return ET.tostring(root, encoding='utf-8', xml_declaration=True)


def empty_tree(parent):
    tree = el(parent, 'p:spTree')
    props = el(tree, 'p:nvGrpSpPr')
    el(props, 'p:cNvPr', id=1, name='')
    el(props, 'p:cNvGrpSpPr'); el(props, 'p:nvPr')
    xf = el(el(tree, 'p:grpSpPr'), 'a:xfrm')
    el(xf, 'a:off', x=0, y=0); el(xf, 'a:ext', cx=0, cy=0)
    el(xf, 'a:chOff', x=0, y=0); el(xf, 'a:chExt', cx=0, cy=0)
    return tree


def relations(items):
    root = ET.Element('{' + REL + '}Relationships')
    for rid, kind, target in items:
        ET.SubElement(root, '{' + REL + '}Relationship',
                      Id=rid, Type=NS['r'] + '/' + kind, Target=target)
    return xml(root)


class Diagram:
    def __init__(self):
        self.root = ET.Element(tag('p:sld'), showMasterSp='0')
        slide = el(self.root, 'p:cSld', name='Fig. 1 system model and semantic receiver')
        bg = el(el(slide, 'p:bg'), 'p:bgPr')
        el(el(bg, 'a:solidFill'), 'a:srgbClr', val='FFFFFF'); el(bg, 'a:effectLst')
        self.tree = empty_tree(slide)
        el(el(self.root, 'p:clrMapOvr'), 'a:masterClrMapping')
        self.next_id = 2
        self.geometry = []

    def shape(self, name, x, y, w, h, lines, color='ink', fill='plain', size=8.5, border=True, bold_first=True):
        assert min(x, y) >= 0 and x+w <= WIDTH and y+h <= HEIGHT, name
        assert size >= 8.5
        identity = self.next_id; self.next_id += 1
        shape = el(self.tree, 'p:sp')
        nv = el(shape, 'p:nvSpPr')
        el(nv, 'p:cNvPr', id=identity, name=name)
        el(nv, 'p:cNvSpPr', txBox=1); el(nv, 'p:nvPr')
        props = el(shape, 'p:spPr')
        xf = el(props, 'a:xfrm')
        el(xf, 'a:off', x=round(x*EMU), y=round(y*EMU))
        el(xf, 'a:ext', cx=round(w*EMU), cy=round(h*EMU))
        el(el(props, 'a:prstGeom', prst='rect'), 'a:avLst')
        if border:
            el(el(props, 'a:solidFill'), 'a:srgbClr', val=COLORS[fill])
            line = el(props, 'a:ln', w=8890)
            el(el(line, 'a:solidFill'), 'a:srgbClr', val=COLORS[color])
        else:
            el(props, 'a:noFill'); el(el(props, 'a:ln'), 'a:noFill')
        body = el(shape, 'p:txBody')
        bp = el(body, 'a:bodyPr', wrap='none', anchor='ctr',
                lIns=round(.025*EMU), rIns=round(.025*EMU), tIns=0, bIns=0)
        el(bp, 'a:noAutofit'); el(body, 'a:lstStyle')
        for index, text in enumerate(lines):
            paragraph = el(body, 'a:p')
            pp = el(paragraph, 'a:pPr', algn='ctr')
            el(el(pp, 'a:lnSpc'), 'a:spcPts', val=1050)
            el(el(pp, 'a:spcBef'), 'a:spcPts', val=0)
            el(el(pp, 'a:spcAft'), 'a:spcPts', val=0)
            run = el(paragraph, 'a:r')
            rp = el(run, 'a:rPr', lang='en-US', sz=round(size*100), b=int(index == 0 and bold_first))
            el(el(rp, 'a:solidFill'), 'a:srgbClr', val=COLORS[color])
            el(rp, 'a:latin', typeface='Times New Roman')
            el(rp, 'a:ea', typeface='Times New Roman')
            el(rp, 'a:cs', typeface='Times New Roman')
            el(run, 'a:t', text)
        self.geometry.append(dict(name=name, id=identity, type='box' if border else 'label',
                                  x=x, y=y, w=w, h=h, font_pt=size, text=lines))
        return identity

    def route(self, name, points, color='ink', arrow=True, start=None, end=None):
        """Every orthogonal segment is an editable native p:cxnSp connector."""
        for index, ((x1, y1), (x2, y2)) in enumerate(zip(points, points[1:])):
            assert x1 == x2 or y1 == y2, name
            assert 0 <= min(x1,x2) <= max(x1,x2) <= WIDTH
            assert 0 <= min(y1,y2) <= max(y1,y2) <= HEIGHT
            connector = el(self.tree, 'p:cxnSp')
            nv = el(connector, 'p:nvCxnSpPr')
            el(nv, 'p:cNvPr', id=self.next_id, name=f'{name}-{index+1}'); self.next_id += 1
            cp = el(nv, 'p:cNvCxnSpPr')
            if index == 0 and start: el(cp, 'a:stCxn', id=start[0], idx=start[1])
            if index == len(points)-2 and end: el(cp, 'a:endCxn', id=end[0], idx=end[1])
            el(nv, 'p:nvPr')
            props = el(connector, 'p:spPr')
            xf = el(props, 'a:xfrm', flipH=int(x2<x1), flipV=int(y2<y1))
            el(xf, 'a:off', x=round(min(x1,x2)*EMU), y=round(min(y1,y2)*EMU))
            el(xf, 'a:ext', cx=round(abs(x2-x1)*EMU), cy=round(abs(y2-y1)*EMU))
            el(el(props, 'a:prstGeom', prst='line'), 'a:avLst')
            ln = el(props, 'a:ln', w=8890, cap='flat')
            el(el(ln, 'a:solidFill'), 'a:srgbClr', val=COLORS[color])
            if arrow and index == len(points)-2: el(ln, 'a:tailEnd', type='triangle', w='sm', len='sm')
        self.geometry.append(dict(name=name, type='connector', points=points, color=color))


def make_diagram():
    d = Diagram()
    # One physical observation feeds both CE and detector, never a retransmission.
    tx = d.shape('independent_user_text', .08,.08,1.14,.43, ['Independent texts','K users'])
    bits = d.shape('utf8_bytes_bits', 1.47,.08,.84,.43, ['UTF-8','bytes / bits'])
    qam = d.shape('qam_mapping', 2.56,.08,.68,.43, ['16QAM'])
    ofdm = d.shape('ofdm_known_pilots', 3.49,.08,1.,.43, ['OFDM +','known pilots'])
    channel = d.shape('multiuser_channel', 4.74,.08,1.32,.43, ['MU-MIMO','channel + AWGN'])
    received = d.shape('received_grid', 6.41,.08,.55,.43, ['Y'])
    for name, left, right, xa, xb in [('text_to_bits',tx,bits,1.22,1.47),
        ('bits_to_qam',bits,qam,2.31,2.56),('qam_to_ofdm',qam,ofdm,3.24,3.49),
        ('ofdm_to_channel',ofdm,channel,4.49,4.74),('channel_to_Y',channel,received,6.06,6.41)]:
        d.route(name,[(xa,.295),(xb,.295)],start=(left,3),end=(right,1))
    lm = d.shape('byt5_encoder_byte_head', .08,1.01,1.68,.65,
                 ['ByT5 encoder + byte head','refresh every 2 updates'], 'lm','lm_fill')
    hard = d.shape('hard_bits_to_bytes', 2.16,1.09,1.02,.49,['Hard bits','noisy bytes'])
    ep = d.shape('ep_detector', 3.70,1.01,1.36,.65,
                 ['EP detector','uniform / semantic','cavity × π → moments'])
    ce = d.shape('lmmse_channel_estimator', 5.55,1.01,1.45,.65,
                 ['LMMSE CE','pilot initialization','virtual-pilot update'],'ce','ce_fill')
    sd = d.shape('semantic_detection_factor', 2.08,1.95,2.82,.43,
                 ['SD: raw byte PMFs → QAM','scale / clip → PAM factor π'],'sd','sd_fill')
    pool = d.shape('ce_probability_pool', 3.84,2.47,2.94,.43,
                   ['CE: √(uniform EP × ByT5)','normalize → QAM moments μ, v'],'ce','ce_fill')
    d.route('Y_to_CE',[(6.685,.51),(6.685,1.01)],start=(received,2))
    d.route('Y_to_EP',[(6.685,.78),(4.38,.78),(4.38,1.01)],end=(ep,0))
    d.shape('same_observation_label',4.9,.56,.93,.19,['same Y'],border=False,bold_first=False)
    d.route('CE_new_channel_to_EP',[(5.55,1.335),(5.06,1.335)],'ce',start=(ce,1),end=(ep,3))
    d.shape('new_channel_label',5.075,1.00,.45,.30,['new','Ĥ, E'],'ce',border=False,bold_first=False)
    d.route('EP_to_hard_bits',[(3.70,1.335),(3.18,1.335)],start=(ep,1),end=(hard,3))
    d.route('noisy_bytes_to_ByT5',[(2.16,1.335),(1.76,1.335)],start=(hard,1),end=(lm,3))
    d.route('raw_byte_probability_bus',[(.92,1.66),(.92,2.685)],'lm',arrow=False,start=(lm,2))
    d.shape('byte_probability_label',.10,1.82,.75,.35,['Byte PMFs','qᴮ'],'lm',border=False,bold_first=False)
    d.route('raw_q_to_SD',[(.92,2.165),(2.08,2.165)],'sd',end=(sd,1))
    d.route('raw_q_to_CE',[(.92,2.685),(3.84,2.685)],'ce',end=(pool,1))
    d.route('semantic_factor_to_EP',[(4.12,1.95),(4.12,1.66)],'sd')
    d.shape('PAM_prior_label',4.23,1.71,.25,.19,['π'],'sd',border=False,bold_first=False)
    d.route('uniform_EP_to_CE_pool',[(4.83,1.66),(4.83,1.81),(5.30,1.81),(5.30,2.47)],
            'ce')
    d.shape('uniform_old_channel_label',5.43,1.90,1.12,.38,
            ['uniform EP','at old Ĥ, E'],'ce',border=False,bold_first=False)
    d.route('virtual_pilot_moments_to_CE',[(6.65,2.47),(6.65,1.66)],'ce')
    d.shape('symbol_moments_label',6.77,1.94,.35,.19,['μ, v'],'ce',border=False,bold_first=False)
    # Put routes behind the filled boxes while retaining native editability.
    children = list(d.tree)
    for node in children[2:]: d.tree.remove(node)
    for node in children[2:]:
        if node.tag == tag('p:cxnSp'): d.tree.append(node)
    for node in children[2:]:
        if node.tag != tag('p:cxnSp'): d.tree.append(node)
    return d


def build():
    FIGURES.mkdir(parents=True, exist_ok=True)
    before = hashlib.sha256(REPORT.read_bytes()).hexdigest()
    with ZipFile(REPORT) as source: theme = source.read('ppt/theme/theme1.xml')
    d = make_diagram()
    parts = {'ppt/slides/slide1.xml': xml(d.root), 'ppt/theme/theme1.xml': theme}
    presentation = ET.Element(tag('p:presentation'))
    el(el(presentation,'p:sldMasterIdLst'),'p:sldMasterId',id=2147483648,**{tag('r:id'):'rId1'})
    el(el(presentation,'p:sldIdLst'),'p:sldId',id=256,**{tag('r:id'):'rId2'})
    el(presentation,'p:sldSz',cx=round(WIDTH*EMU),cy=round(HEIGHT*EMU),type='custom')
    el(presentation,'p:notesSz',cx=6858000,cy=9144000)
    parts['ppt/presentation.xml'] = xml(presentation)
    master = ET.Element(tag('p:sldMaster'))
    empty_tree(el(master,'p:cSld',name='Blank publication master'))
    el(master,'p:clrMap',bg1='lt1',tx1='dk1',bg2='lt2',tx2='dk2',accent1='accent1',
       accent2='accent2',accent3='accent3',accent4='accent4',accent5='accent5',accent6='accent6',hlink='hlink',folHlink='folHlink')
    el(el(master,'p:sldLayoutIdLst'),'p:sldLayoutId',id=2147483649,**{tag('r:id'):'rId1'})
    parts['ppt/slideMasters/slideMaster1.xml'] = xml(master)
    layout = ET.Element(tag('p:sldLayout'),type='blank',preserve='1')
    empty_tree(el(layout,'p:cSld',name='Blank'))
    el(el(layout,'p:clrMapOvr'),'a:masterClrMapping')
    parts['ppt/slideLayouts/slideLayout1.xml'] = xml(layout)
    parts['_rels/.rels'] = relations([('rId1','officeDocument','ppt/presentation.xml')])
    parts['ppt/_rels/presentation.xml.rels'] = relations([
        ('rId1','slideMaster','slideMasters/slideMaster1.xml'),('rId2','slide','slides/slide1.xml')])
    parts['ppt/slides/_rels/slide1.xml.rels'] = relations([('rId1','slideLayout','../slideLayouts/slideLayout1.xml')])
    parts['ppt/slideLayouts/_rels/slideLayout1.xml.rels'] = relations([('rId1','slideMaster','../slideMasters/slideMaster1.xml')])
    parts['ppt/slideMasters/_rels/slideMaster1.xml.rels'] = relations([
        ('rId1','slideLayout','../slideLayouts/slideLayout1.xml'),('rId2','theme','../theme/theme1.xml')])
    types = ET.Element('{' + CT + '}Types')
    for extension, kind in [('rels','application/vnd.openxmlformats-package.relationships+xml'),('xml','application/xml')]:
        ET.SubElement(types,'{' + CT + '}Default',Extension=extension,ContentType=kind)
    for path, kind in [('ppt/presentation.xml','presentation.main'),('ppt/slides/slide1.xml','slide'),
                       ('ppt/slideMasters/slideMaster1.xml','slideMaster'),('ppt/slideLayouts/slideLayout1.xml','slideLayout')]:
        ET.SubElement(types,'{' + CT + '}Override',PartName='/'+path,
                      ContentType='application/vnd.openxmlformats-officedocument.presentationml.'+kind+'+xml')
    ET.SubElement(types,'{' + CT + '}Override',PartName='/ppt/theme/theme1.xml',
                  ContentType='application/vnd.openxmlformats-officedocument.theme+xml')
    parts['[Content_Types].xml'] = xml(types)
    for name,payload in parts.items():
        if not name.endswith('.rels'): continue
        base = '' if name == '_rels/.rels' else str(Path(name).parent.parent).replace('\\','/')
        for rel in ET.fromstring(payload):
            assert posixpath.normpath(posixpath.join(base,rel.get('Target'))) in parts
    assert hashlib.sha256(REPORT.read_bytes()).hexdigest() == before
    with ZipFile(OUTPUT,'w',ZIP_DEFLATED) as out:
        for name,payload in parts.items(): out.writestr(name,payload)
    meta = dict(status='native_pptx_built_requires_powerpoint_export_and_visual_qa',
                output=str(OUTPUT),canvas_inches=[WIDTH,HEIGHT],font='Times New Roman',minimum_font_pt=8.5,
                source_report_sha256=before,source_report_unchanged=True,
                pptx_sha256=hashlib.sha256(OUTPUT.read_bytes()).hexdigest(),
                native_shapes=len(d.root.findall('.//p:sp',NS)),native_connector_segments=len(d.root.findall('.//p:cxnSp',NS)),
                raster_images=0,geometry=d.geometry,
                semantics='Same Y reused; byte half-pool for CE; raw ByT5 factor for SD; no SD confidence gate; EP returns final hard bits.')
    (HERE/'fig1_build.json').write_text(json.dumps(meta,indent=2,ensure_ascii=False)+'\n',encoding='utf-8')
    print(json.dumps({k:meta[k] for k in ('output','canvas_inches','native_shapes','native_connector_segments','pptx_sha256')}))


if __name__ == '__main__':
    build()

